JPD-SE: High-Level Semantics for Joint Perception-Distortion Enhancement in Image Compression

While humans can effortlessly transform complex visual scenes into simple words and the other way around by leveraging their high-level understanding of the content, conventional or the more recent learned image compression codecs do not seem to utilize the semantic meanings of visual content to their full potential. Moreover, they focus mostly on rate-distortion and tend to underperform in perception quality especially in low bitrate regime, and often disregard the performance of downstream computer vision algorithms, which is a fast-growing consumer group of compressed images in addition to human viewers. In this paper, we (1) present a generic framework that can enable any image codec to leverage high-level semantics and (2) study the joint optimization of perception quality and distortion. Our idea is that given any codec, we utilize high-level semantics to augment the low-level visual features extracted by it and produce essentially a new, semantic-aware codec. We propose a three-phase training scheme that teaches semantic-aware codecs to leverage the power of semantic to jointly optimize rate-perception-distortion (R-PD) performance. As an additional benefit, semantic-aware codecs also boost the performance of downstream computer vision algorithms. To validate our claim, we perform extensive empirical evaluations and provide both quantitative and qualitative results.

==> rd/rd_plotter.py <==
"""
R-D results on Cityscapes (1024 x 512)
"""

import sys

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


# semantics bpp overhead (lossless json compression): 0.03

# abbreviations in names:
  # se: semantically-enhanced

  # hm: histogram matching

  # hs: adaptive histogram shifting. There results were obtained w/ shifting on [-5, 5]

# not using the high-bitrate jpg results since this would make the 
# r-d curves of other codecs look really short
psnr_db_jpg = [26.3581, 29.5489, 31.5650, 32.8992, 33.7905]
ms_ssim_jpg = [.8274, .8986, .9329, .9532, .9638]
lpips_jpg = [.442, .310, .224, .176, .145]
bpp_jpg = [.19, .25, .30, .35, .40]

psnr_db_jpgsehs = [29.8583, 32.1664, 33.3900, 34.4254, 35.1592]
ms_ssim_jpgsehs = [.9172, .9537, .9671, .9742, .9789] 
lpips_jpgsehs = [.299, .224, .180, .153, .131]
bpp_jpgsehs = (np.array(bpp_jpg) + .03).tolist()

psnr_db_jpgsehs_ls = [26.8598, 25.8736, 25.3782, 25.4235, 25.6140]
ms_ssim_jpgsehs_ls = [.8964, .9123, .9174, .9213, .9206]
lpips_jpgsehs_ls = [.311, .244, .208, .185, .170]
bpp_jpgsehs_ls = (np.array(bpp_jpg) + .03).tolist()

psnr_db_j2k = [25.9409, 26.5499, 27.3827, 28.5973, 30.9564]
ms_ssim_j2k = [.7971, .8197, .8479, .8809, .9263]
lpips_j2k = [.605, .570, .519, .450, .320]
bpp_j2k = [.05, .06, .08, .12, .24]

psnr_db_j2ksehs = [26.8397, 27.5425, 28.3305, 29.5349, 31.9156]
ms_ssim_j2ksehs = [.8415, .8610, .8826, .9075, .9425]
lpips_j2ksehs = [.399, .382, .363, .326, .250]
bpp_j2ksehs = (np.array(bpp_j2k) + .03).tolist()

psnr_db_j2ksehs_ls = [24.6147, 24.8831, 25.3180, 26.0965, 25.1057] # using learned semantics
ms_ssim_j2ksehs_ls = [.8193, .8360, .8609, .8873, .9033]
lpips_j2ksehs_ls = [.424, .408, .383, .343, .270]
bpp_j2ksehs_ls = (np.array(bpp_j2k) + .03).tolist()

psnr_db_webp = [29.0470, 31.1661, 31.6374, 32.4197, 33.5194, 33.9544, 34.3837]
ms_ssim_webp = [.8913, .9356, .9420, .9517, .9630, .9667, .9698]
lpips_webp = [.406, .299, .277, .240, .193, .176, .162]
bpp_webp = [.07, .12, .13, .16, .21, .23, .25]

psnr_db_webpsehs = [29.9559, 31.8965, 32.3089, 32.8664, 33.7986, 34.0534, 34.3519]
ms_ssim_webpsehs = [.9206, .9518, .9563, .9625, .9702, .9723, .9739] 
lpips_webpsehs = [.313, .235, .221, .199, .166, .158, .150]
bpp_webpsehs = (np.array(bpp_webp) + .03).tolist()

psnr_db_webpsehs_ls = [26.1466, 26.1903, 26.5063, 26.1433, 25.4687, 25.6496, 25.1724] 
ms_ssim_webpsehs_ls = [.8964, .9179, .9237, .9266, .9256, .9286, .9140] 
lpips_webpsehs_ls = [.326, .249, .235, .216, .187, .181, .179]
bpp_webpsehs_ls = (np.array(bpp_webp) + .03).tolist()

psnr_db_bpg = [27.4455, 28.8535, 30.2579, 31.6703, 33.0125, 34.4128, 35.9311]
ms_ssim_bpg = [.8516, .8873, .9164, .9383, .9544, .9669, .9767]
lpips_bpg = [.484, .423, .360, .299, .244, .190, .142]
l1_bpg = [7.3023, 6.1953, 5.3108, 4.5490, 3.9414, 3.3773, 2.8512]
l2_bpg = [122.0661, 88.1915, 63.7977, 46.0094, 33.7063, 24.3843, 17.1748]
bpp_bpg = [.02, .04, .05, .08, .12, .17, .25]

psnr_db_bpgsehs = [27.9867, 29.3266, 30.5498, 31.9215, 33.1620, 34.2755, 35.6296]
ms_ssim_bpgsehs = [.8742, .9034, .9260, .9446, .9585, .9697, .9780]
lpips_bpgsehs = [.384, .348, .311, .268, .222, .179, .136]
l1_bpgsehs = [6.5544, 5.6477, 5.0472, 4.3138, 3.7993, 3.4162, 2.9104]
l2_bpgsehs = [108.5049, 79.5978, 59.9594, 43.7143, 32.8221, 25.6177, 18.6333]
bpp_bpgsehs = (np.array(bpp_bpg) + .03).tolist()

psnr_db_bpgsehs_ls = [25.5817, 26.1182, 26.4814, 25.4971, 25.8877, 25.4826, 25.0226] 
ms_ssim_bpgsehs_ls = [.8566, .8827, .9036, .9081, .9215, .9191, .9153]
lpips_bpgsehs_ls = [.411, .370, .325, .285, .238, .207, .174]
bpp_bpgsehs_ls = (np.array(bpp_bpg) + .03).tolist()

# this learned codec has been trained on MSE not L1
# the raw codes have been further encoded using ppm before computing bpp
psnr_db_learned = [25.1054, 26.8739, 28.5415, 29.7992, 30.9474]
ms_ssim_learned = [.8327, .8884, .9239, .9489, .9638]
lpips_learned = [.499, .409, .310, .244, .186]
bpp_learned = [.02, .05, .10, .21, .42]

psnr_db_learnedhs = [25.2850, 27.1547, 28.8676, 30.4470, 31.6701]
ms_ssim_learnedhs = [.8331, .8890, .9243, .9496, .9644]
bpp_learnedhs = [.02, .05, .10, .21, .42]

psnr_db_learnedsehs = [26.2041, 27.8360, 29.3933, 30.3525, 31.9650]
ms_ssim_learnedsehs = [.8703, .9106, .9399, .9565, .9695]
bpp_learnedsehs = [.0254, .0529, .1103, .2242, .4582]#, .9284, 1.8312] # correspond to c8 - c512
lpips_learnedsehs = [.391, .323, .247, .192, .148]
bpp_learnedsehs = (np.array(bpp_learnedsehs) + .03).tolist()

# c32 removed
psnr_db_learnedsehs_ls = [25.8824, 27.5678, 30.2742, 30.4920]
ms_ssim_learnedsehs_ls = [.8639, .9071, .9558, .9633]
bpp_learnedsehs_ls = [.0254, .0529, .2242, .4582]
lpips_learnedsehs_ls = [.415, .337, .195, .158]
bpp_learnedsehs_ls = (np.array(bpp_learnedsehs_ls) + .03).tolist()

if sys.argv[1] == 'msssim':
  plt.rcParams.update({'font.size': 13})
  plt.plot(bpp_bpg, ms_ssim_bpg, ':', color='b', label='BPG', marker='.')
  plt.plot(bpp_bpgsehs, ms_ssim_bpgsehs, '-', color='b', label='BPG-SE', marker='.')
  plt.plot(bpp_webp, ms_ssim_webp, ':', color='g', label='WebP', marker='v')
  plt.plot(bpp_webpsehs, ms_ssim_webpsehs, '-', color='g', label='WebP-SE', marker='v')
  # plt.plot(bpp_learned, ms_ssim_learned, ':', color='r', label='learned', marker='p')
  # plt.plot(bpp_learnedsehs, ms_ssim_learnedsehs, '-', color='r', label='learned-SE', marker='p')
  # plt.plot(bpp_learnedsehs_ls, ms_ssim_learnedsehs_ls, '-.', color='r', label='learned-SE (LS)', marker='p')
  plt.plot(bpp_j2k, ms_ssim_j2k, ':', color='c', label='JPEG2k', marker='D')
  plt.plot(bpp_j2ksehs, ms_ssim_j2ksehs, '-', color='c', label='JPEG2k-SE', marker='D')
  plt.plot(bpp_jpg, ms_ssim_jpg, ':', color='m', label='JPEG', marker='*')
  plt.plot(bpp_jpgsehs, ms_ssim_jpgsehs, '-', color='m', label='JPEG-SE', marker='*')
  plt.xlabel('bpp')
  plt.ylabel('MS-SSIM')
  plt.autoscale(tight=True)
  # plt.xlim(.03, .5)
  # plt.ylim(.825, .975)
  """
  custom_lines = [Line2D([0], [0], color='b'),
                Line2D([0], [0], color='g'),
                Line2D([0], [0], color='r'),
                Line2D([0], [0], color='c'),
                Line2D([0], [0], color='m'),
                Line2D([0], [0], color='white'),
                Line2D([0], [0], linestyle=':', color='black'),
                Line2D([0], [0], linestyle='-', color='black'),
                Line2D([0], [0], linestyle='-.', color='black'),
                ]

  plt.legend(custom_lines, ['BPG', 'WebP', 'learned', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)', 'SE-LS (ours)'])
  """
  # plt.legend()
  # plt.title('Semantically-Enhanced (SE) Codecs vs. the Originals (MS-SSIM)')
  plt.savefig('./figures/pix2pixHD_msssim.pdf', bbox_inches='tight')
  plt.close()
  
if sys.argv[1] == 'psnr':
  plt.rcParams.update({'font.size': 13})
  plt.plot(bpp_bpg, psnr_db_bpg, ':', color='b', label='BPG', marker='.')
  plt.plot(bpp_bpgsehs, psnr_db_bpgsehs, '-', color='b', label='BPG-SE', marker='.')
  plt.plot(bpp_webp, psnr_db_webp, ':', color='g', label='WebP', marker='v')
  plt.plot(bpp_webpsehs, psnr_db_webpsehs, '-', color='g', label='WebP-SE', marker='v')
  # plt.plot(bpp_learned, psnr_db_learned, ':', color='r', label='learned', marker='p')
  # plt.plot(bpp_learnedsehs, psnr_db_learnedsehs, '-', color='r', label='learned-SE', marker='p')
  # plt.plot(bpp_learnedsehs_ls, psnr_db_learnedsehs_ls, '-.', color='r', label='learned-SE (LS)', marker='p')
  plt.plot(bpp_j2k, psnr_db_j2k, ':', color='c', label='JPEG2k', marker='D')
  plt.plot(bpp_j2ksehs, psnr_db_j2ksehs, '-', color='c', label='JPEG2k-SE', marker='D')
  plt.plot(bpp_jpg, psnr_db_jpg, ':', color='m', label='JPEG', marker='*')
  plt.plot(bpp_jpgsehs, psnr_db_jpgsehs, '-', color='m', label='JPEG-SE', marker='*')
  # plt.ylim(0, 40)
  plt.xlabel('bpp')
  plt.ylabel('PSNR (dB)')
  plt.autoscale(tight=True)
  # plt.xlim(.03, .5)
  # plt.ylim(26, 35)
  """
  custom_lines = [Line2D([0], [0], color='b'),
                Line2D([0], [0], color='g'),
                Line2D([0], [0], color='r'),
                Line2D([0], [0], color='c'),
                Line2D([0], [0], color='m'),
                Line2D([0], [0], color='white'),
                Line2D([0], [0], linestyle=':', color='black'),
                Line2D([0], [0], linestyle='-', color='black'),
                Line2D([0], [0], linestyle='-.', color='black'),
                ]

  plt.legend(custom_lines, ['BPG', 'WebP', 'learned', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)', 'SE-LS (ours)'])
  """
  # plt.legend()
  # plt.title('Semantically-Enhanced (SE) Codecs vs. the Originals (PSNR)')
  plt.savefig('./figures/pix2pixHD_psnr_db.pdf', bbox_inches='tight')
  plt.close()
  # plt.show()

if sys.argv[1] == 'lpips':
  plt.rcParams.update({'font.size': 13})
  plt.plot(bpp_bpg, lpips_bpg, ':', color='b', label='BPG', marker='.')
  plt.plot(bpp_bpgsehs, lpips_bpgsehs, '-', color='b', label='BPG-SE', marker='.')
  # plt.plot(bpp_bpgsehs_ls, lpips_bpgsehs_ls, '-.', color='b', label='BPG-SE (LS)')
  plt.plot(bpp_webp, lpips_webp, ':', color='g', label='WebP', marker='v')
  plt.plot(bpp_webpsehs, lpips_webpsehs, '-', color='g', label='WebP-SE', marker='v')
  # plt.plot(bpp_webpsehs_ls, lpips_webpsehs_ls, '-.', color='g', label='WebP-SE (LS)')
  # plt.plot(bpp_learned, lpips_learned, ':', color='r', label='learned', marker='p')
  # plt.plot(bpp_learnedsehs, lpips_learnedsehs, '-', color='r', label='learned-SE', marker='p')
  # plt.plot(bpp_learnedsehs_ls, lpips_learnedsehs_ls, '-.', color='r', label='learned-SE (LS)', marker='p')
  plt.plot(bpp_j2k, lpips_j2k, ':', color='c', label='JPEG2k', marker='D')
  plt.plot(bpp_j2ksehs, lpips_j2ksehs, '-', color='c', label='JPEG2k-SE', marker='D')
  # plt.plot(bpp_j2ksehs_ls, lpips_j2ksehs_ls, '-.', color='c', label='JPEG2k-SE (LS)')
  plt.plot(bpp_jpg, lpips_jpg, ':', color='m', label='JPEG', marker='*')
  plt.plot(bpp_jpgsehs, lpips_jpgsehs, '-', color='m', label='JPEG-SE', marker='*')
  # plt.plot(bpp_jpgsehs_ls, lpips_jpgsehs_ls, '-.', color='m', label='JPEG-SE (LS)')
  plt.xlabel('bpp')
  plt.ylabel('LPIPS')
  plt.autoscale(tight=True)
  # plt.xlim(.03, .5)
  # plt.ylim(.13, .5)
  custom_lines = [Line2D([0], [0], color='b', marker='.'),
                Line2D([0], [0], color='g', marker='v'),
                # Line2D([0], [0], color='r', marker='p'),
                Line2D([0], [0], color='c', marker='D'),
                Line2D([0], [0], color='m', marker='*'),
                Line2D([0], [0], color='white'),
                Line2D([0], [0], linestyle=':', color='black'),
                Line2D([0], [0], linestyle='-', color='black'),
                # Line2D([0], [0], linestyle='-.', color='black'),
                ]

  # plt.legend(custom_lines, ['BPG', 'WebP', 'learned', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)', 'SE-LS (ours)'])
  plt.legend(custom_lines, ['BPG', 'WebP', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)'])
  # plt.legend()
  # plt.title('Semantically-Enhanced (SE) Codecs vs. the Originals (LPIPS)')
  plt.savefig('./figures/pix2pixHD_lpips.pdf', bbox_inches='tight')
  plt.close()
  # plt.show()

if sys.argv[1] == 'learned':
  plt.rcParams.update({'font.size': 13})

  fig, ax1 = plt.subplots()

  color = 'tab:red'
  ax1.set_xlabel('bpp')
  ax1.set_ylabel('LPIPS', color=color)
  ax1.autoscale(tight=True)
  ax1.plot(bpp_learned, lpips_learned, linestyle=':', color=color, label='learned', marker='v')
  ax1.plot(bpp_learnedsehs, lpips_learnedsehs, linestyle='-', color=color, label='learned-SE', marker='x')
  ax1.plot(bpp_learnedsehs_ls, lpips_learnedsehs_ls, linestyle='--', color=color, label='learned-SE (LS)', marker='s')
  ax1.tick_params(axis='y', labelcolor=color)


  ax2 = ax1.twinx()
  color = 'tab:blue'
  ax2.set_ylabel('MS-SSIM', color=color)
  ax2.autoscale(tight=True)
  ax2.plot(bpp_learned, ms_ssim_learned, linestyle=':', color=color, label='learned', marker='v')
  ax2.plot(bpp_learnedsehs, ms_ssim_learnedsehs, linestyle='-', color=color, label='learned-SE', marker='x')
  ax2.plot(bpp_learnedsehs_ls, ms_ssim_learnedsehs_ls, linestyle='--', color=color, label='learned-SE (LS)', marker='s')
  ax2.tick_params(axis='y', labelcolor=color)

  # plt.xlim(.03, .5)
  # plt.ylim(.13, .5)
  custom_lines = [
                Line2D([0], [0], linestyle=':', marker='v', color='black'),
                Line2D([0], [0], linestyle='-', marker='x', color='black'),
                Line2D([0], [0], linestyle='--', marker='s', color='black'),
                ]

  fig.legend(custom_lines, ['learned', 'learned-SE (ours)', 'learned-SE-LS (ours)'], loc='center right', bbox_to_anchor=(.83, .55))
  fig.tight_layout()
  # plt.legend()
  # plt.title('Semantically-Enhanced (SE) Codecs vs. the Originals (LPIPS)')
  plt.savefig('./figures/pix2pixHD_learned.pdf', bbox_inches='tight')
  plt.close()
  # plt.show()


==> rp/detection/plotter.py <==
"""
R-A results on Cityscapes (1024 x 512)

Obtained on cnel-v100:
  0. conda activate mmdet
  1. Copy images into mmdetection/data/cityscapes/leftImg8bit/test/all_test
  2. run: ./tools/dist_test.sh configs/cityscapes/faster_rcnn_r50_fpn_1x_cityscapes.py checkpoints/faster_rcnn_r50_fpn_1x_cityscapes_20200227-362cfbbf.pth 1 --eval bbox
"""

import sys

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


# semantics bpp overhead (lossless json compression): 0.03

# abbreviations in names:
  # se: semantically-enhanced

  # hs: adaptive histogram shifting. There results were obtained w/ shifting on [-5, 5]

# ap50_jpg = [.003, .023, .062, .124, .143] % NOTE these ap@IoU=.5 results are from the old setup of Xin
ap_jpg = [0.002, 0.043, 0.089, 0.173, 0.233] # ap@IoU=.5:.05:.95, the primary metric of COCO. See http://cocodataset.org/#detection-eval
bpp_jpg = [.19, .25, .30, .35, .40]

# ap50_jpgsehs = [.121, .165, .175, .223, .202]
ap_jpgsehs = [0.193, 0.242, 0.285, 0.297, 0.321]
bpp_jpgsehs = (np.array(bpp_jpg) + .03).tolist()

# ap50_j2k = [.004, .007, .011, .018, .085]
ap_j2k = [0.003, 0.003, 0.005, 0.024, 0.086]
bpp_j2k = [.05, .06, .08, .12, .24]

# ap50_j2ksehs = [.054, .116, .117, .085, .161]
ap_j2ksehs = [0.084, 0.088, 0.075, 0.186, 0.232]
bpp_j2ksehs = (np.array(bpp_j2k) + .03).tolist()

# ap50_webp = [.018, 0.068, .134, .107, .148, .155, .195]
ap_webp = [0.019, 0.121, 0.148, 0.168, 0.211, 0.228, 0.239]
bpp_webp = [.07, .12, .13, .16, .21, .23, .25]

# ap50_webpsehs = [.120, .166, .160, .175, .165, .170, .180]
ap_webpsehs = [0.175, 0.206, 0.223, 0.253, 0.275, 0.274, 0.275]
bpp_webpsehs = (np.array(bpp_webp) + .03).tolist()

# ap50_bpg = [.009, .013, .089, .109, .113, .145, .220]
ap_bpg = [0.006, 0.010, 0.024, 0.114, 0.216, 0.246, 0.256]
bpp_bpg = [.02, .04, .05, .08, .12, .17, .25]

# ap50_bpgsehs = [.114, .133, .136, .139, .174, .208, .250]
ap_bpgsehs = [0.136, 0.137, 0.222, 0.235, 0.240, 0.274, 0.304]
bpp_bpgsehs = (np.array(bpp_bpg) + .03).tolist()

# this learned codec has been trained on MSE not L1
# the raw codes have been further encoded using ppm before computing bpp
# ap50_learned = [.004, .012, .018, .056, .094]
ap_learned = [0.002, 0.007, 0.033, 0.188, 0.195]
bpp_learned = [.02, .05, .10, .21, .42]

bpp_learnedsehs = [.03, .05, .11, .22, .46]
# ap50_learnedsehs = [.056, .087, .091, .130, .160]
ap_learnedsehs = [0.146, 0.192, 0.196, 0.281, 0.262]
bpp_learnedsehs = (np.array(bpp_learnedsehs) + .03).tolist()

# ablation study models in Table 1
ap_ablation = {
  "jp2-sehs,-s,test": 0.018,
  "jpeg-sehs,-s,tt": 0.081,
  "jp2-se,-s,tt": 0.069,
  "bpg-se,-s,tt": 0.093,
  "webp-se,-s,tt": 0.213,
  "jpeg-sehs,-sg,tt": 0.073,
  "jp2-sehs,-phase3": 0.242,
  "webp-sehs,-phase3": 0.335
}

plt.rcParams.update({'font.size': 13})
plt.plot(bpp_bpg, ap_bpg, ':', color='b', label='BPG', marker='.')
plt.plot(bpp_bpgsehs, ap_bpgsehs, '-', color='b', label='BPG-SE', marker='.')
plt.plot(bpp_webp, ap_webp, ':', color='g', label='WebP', marker='v')
plt.plot(bpp_webpsehs, ap_webpsehs, '-', color='g', label='WebP-SE', marker='v')
plt.plot(bpp_learned, ap_learned, ':', color='r', label='learned', marker='p')
plt.plot(bpp_learnedsehs, ap_learnedsehs, '-', color='r', label='learned-SE', marker='p')
plt.plot(bpp_j2k, ap_j2k, ':', color='c', label='JPEG2k', marker='D')
plt.plot(bpp_j2ksehs, ap_j2ksehs, '-', color='c', label='JPEG2k-SE', marker='D')
plt.plot(bpp_jpg, ap_jpg, ':', color='m', label='JPEG', marker='*')
plt.plot(bpp_jpgsehs, ap_jpgsehs, '-', color='m', label='JPEG-SE', marker='*')
plt.xlabel('bpp')
plt.ylabel('AP@IoU=.50:.05:.95')
plt.autoscale(tight=True)
# plt.xlim(.03, .5)
# plt.ylim(.13, .5)
custom_lines = [Line2D([0], [0], color='b', marker='.'),
              Line2D([0], [0], color='g', marker='v'),
              Line2D([0], [0], color='r', marker='p'),
              Line2D([0], [0], color='c', marker='D'),
              Line2D([0], [0], color='m', marker='*'),
              Line2D([0], [0], color='white'),
              Line2D([0], [0], linestyle=':', color='black'),
              Line2D([0], [0], linestyle='-', color='black'),
              # Line2D([0], [0], linestyle='-.', color='black'),
              ]

# plt.legend(custom_lines, ['BPG', 'WebP', 'learned', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)', 'SE-LS (ours)'])
plt.legend(custom_lines, ['BPG', 'WebP', 'learned', 'JPEG2k', 'JPEG', ' ', 'original', 'SE (ours)'])
plt.savefig('./figures/pix2pixHD_ap.pdf', bbox_inches='tight')
plt.close()


==> rp/rp_plotter.py <==
import sys

import numpy as np
import matplotlib.pyplot as plt

# semantics bpp overhead (lossless json compression): 0.039
jpgsehs_pref_rate = [89.67, 92.67, 90.33, 86.55]
bpp_jpg = [.19, .25, .30, .35, .40,]
bpp_jpgsehs = (np.array(bpp_jpg[:4]) + .03).tolist()
bpp_jpg = bpp_jpg[1:]
jpgsehs_bpp_diff = ['{:.4f}'.format(bpp_jpg[i] - bpp_jpgsehs[i]) for i in range(len(bpp_jpgsehs))] # bpp_jpg - bpp_jpgsehs 
jpgsehs_bpp_ratio = ['{}%'.format(int(100 * bpp_jpgsehs[i] / bpp_jpg[i])) for i in range(len(bpp_jpgsehs))] # bpp_jpgsehs / bpp_jpg

# j2ksehs_pref_rate = [97.33, 97.00, 98.00, 83.00, 97.33, 89.33]
# bpp_j2k = [.06, .08, .08, .12, .12, .24]
# bpp_j2ksehs = (np.array([.05, .05, .06, .06, .08, .12]) + .03).tolist()
j2ksehs_pref_rate = [97.00, 83.00, 97.33, 89.33]
bpp_j2k = [.08, .12, .12, .24]
bpp_j2ksehs = (np.array([.05, .06, .08, .12]) + .03).tolist()
j2ksehs_bpp_diff = ['{:.4f}'.format(bpp_j2k[i] - bpp_j2ksehs[i]) for i in range(len(bpp_j2ksehs))] # bpp_j2k - bpp_j2ksehs
j2ksehs_bpp_ratio = ['{}%'.format(int(100 * bpp_j2ksehs[i] / bpp_j2k[i])) for i in range(len(bpp_j2ksehs))] # bpp_j2ksehs / bpp_j2k

# webpsehs_pref_rate = [81.33, 88.67, 68.00, 91.33, 65.67, 66.67, 48.33, 61.33]
# bpp_webp = [.12, .13, .16, .16, .21, .23, .25, .25]
# bpp_webpsehs = (np.array([.07, .12, .12, .13, .16, .21, .21, .23]) + .03).tolist()
webpsehs_pref_rate = [81.33, 68.00, 91.33, 65.67, 66.67, 48.33, 61.33]
bpp_webp = [.12, .16, .16, .21, .23, .25, .25]
bpp_webpsehs = (np.array([.07, .12, .13, .16, .21, .21, .23]) + .03).tolist()
webpsehs_bpp_diff = ['{:.4f}'.format(bpp_webp[i] - bpp_webpsehs[i]) for i in range(len(bpp_webpsehs))] # bpp_webp - bpp_webpsehs
webpsehs_bpp_ratio = ['{}%'.format(int(100 * bpp_webpsehs[i] / bpp_webp[i])) for i in range(len(bpp_webpsehs))] # bpp_webpsehs / bpp_webp

# bpgsehs_pref_rate = [89.67, 67.00, 91.00, 85.67, 61.00, 41.33, 37.33]
# bpp_bpg = [.04, .05, .05, .08, .12, .17, .25]
# bpp_bpgsehs = (np.array([.02, .02, .04, .05, .08, .12, .17]) + .03).tolist()
bpgsehs_pref_rate = [67.00, 85.67, 61.00, 41.33, 37.33]
bpp_bpg = [.05, .08, .12, .17, .25]
bpp_bpgsehs = (np.array([.02, .05, .08, .12, .17]) + .03).tolist()
bpgsehs_bpp_diff = ['{:.4f}'.format(bpp_bpg[i] - bpp_bpgsehs[i]) for i in range(len(bpp_bpgsehs))] # bpp_bpg - bpp_bpgsehs
bpgsehs_bpp_ratio = ['{}%'.format(int(100 * bpp_bpgsehs[i] / bpp_bpg[i])) for i in range(len(bpp_bpgsehs))] # bpp_bpgsehs / bpp_bpg

# this learned codec has been trained on MSE not L1
# the raw codes have been further encoded using ppm before computing bpp
bpp_learned = [.02, .05, .10, .21, .42]
bpp_learnedsehs = [.03, .05, .11, .22, .46]
bpp_learnedsehs = (np.array(bpp_learnedsehs[:4]) + .03).tolist()
bpp_learned = bpp_learned[1:]
learnedsehs_pref_rate = [88.33, 87.67, 73.33, 72.67] 
learnedsehs_bpp_diff = ['{:.4f}'.format(bpp_learned[i] - bpp_learnedsehs[i]) for i in range(len(bpp_learnedsehs))] # bpp_learned - bpp_learnedsehs 
learnedsehs_bpp_ratio = ['{}%'.format(int(100 * bpp_learnedsehs[i] / bpp_learned[i])) for i in range(len(bpp_learnedsehs))] # bpp_learnedsehs / bpp_learned

# this learned codec has been trained on MSE not L1
# the raw codes have been further encoded using ppm before computing bpp
bpp_learned_ls = [.02, .05, .10, .42]
bpp_learnedsehs_ls = [.03, .05, .11, .46]
bpp_learnedsehs_ls = (np.array(bpp_learnedsehs_ls[:-1]) + .03).tolist()
bpp_learned_ls = bpp_learned_ls[1:]
learnedsehs_ls_pref_rate = [68.67, 48.33, 45.67] 
learnedsehs_ls_bpp_diff = ['{:.4f}'.format(bpp_learned_ls[i] - bpp_learnedsehs_ls[i]) for i in range(len(bpp_learnedsehs_ls))] # bpp_learned - bpp_learnedsehs 
learnedsehs_ls_bpp_ratio = ['{}%'.format(int(100 * bpp_learnedsehs_ls[i] / bpp_learned_ls[i])) for i in range(len(bpp_learnedsehs_ls))] # bpp_learnedsehs / bpp_learned


if sys.argv[1] == 'line':
  plt.rcParams.update({'font.size': 13})
  plt.plot([0, 0.42], [50, 50], '-', color='gainsboro')

  """
  plt.plot(bpp_bpgsehs, bpgsehs_pref_rate, '-', color='red', label='BPG-SE')
  for start, end, p in zip(bpp_bpg, bpp_bpgsehs, bpgsehs_pref_rate):
    plt.plot([start, end], [p] * 2, ':', color='red')
  plt.plot(bpp_webpsehs, webpsehs_pref_rate, '-', color='darkorange', label='WebP-SE')
  for start, end, p in zip(bpp_webp, bpp_webpsehs, webpsehs_pref_rate):
    plt.plot([start, end], [p] * 2, ':', color='darkorange')
  plt.plot(bpp_learnedsehs, learnedsehs_pref_rate, '-', color='gold', label='learned-SE')
  for start, end, p in zip(bpp_learned, bpp_learnedsehs, learnedsehs_pref_rate):
    plt.plot([start, end], [p] * 2, ':', color='gold')
  plt.plot(bpp_jpgsehs, jpgsehs_pref_rate, '-', color='lawngreen', label='JPEG-SE')
  for start, end, p in zip(bpp_jpg, bpp_jpgsehs, jpgsehs_pref_rate):
    plt.plot([start, end], [p] * 2, ':', color='lawngreen')
  plt.plot(bpp_j2ksehs, j2ksehs_pref_rate, '-', color='turquoise', label='JPEG2k-SE')
  for start, end, p in zip(bpp_j2k, bpp_j2ksehs, j2ksehs_pref_rate):
    plt.plot([start, end], [p] * 2, ':', color='turquoise')
  """
  # text-based (absolute difference)
  """
  plt.plot(bpp_jpgsehs, jpgsehs_pref_rate, '-', color='lawngreen', label='JPEG-SE')
  for x, y, s in zip(bpp_jpgsehs, jpgsehs_pref_rate, jpgsehs_bpp_diff):
    plt.text(x, y, s, color='lawngreen', ha='center', va='center')

  plt.plot(bpp_j2ksehs, j2ksehs_pref_rate, '-', color='turquoise', label='JPEG2k-SE')
  for i, (x, y, s) in enumerate(zip(bpp_j2ksehs, j2ksehs_pref_rate, j2ksehs_bpp_diff)):
    if i == 0:
      plt.text(x, y - 1, s, color='turquoise', ha='center', va='center')
    elif i == 1:
      plt.text(x, y + 1, s, color='turquoise', ha='center', va='center')
    elif i == 2:
      plt.text(x + .02, y - 1, s, color='turquoise', ha='center', va='center')
    else:
      plt.text(x, y, s, color='turquoise', ha='center', va='center')

  plt.plot(bpp_webpsehs, webpsehs_pref_rate, '-', color='darkorange', label='WebP-SE')
  for i, (x, y, s) in enumerate(zip(bpp_webpsehs, webpsehs_pref_rate, webpsehs_bpp_diff)):
    if i == 1:
      plt.text(x, y - 2, s, color='darkorange', ha='center', va='center')
    elif i == 2:
      plt.text(x, y + 1, s, color='darkorange', ha='center', va='center')
    else:
      plt.text(x, y, s, color='darkorange', ha='center', va='center')

  plt.plot(bpp_bpgsehs, bpgsehs_pref_rate, '-', color='red', label='BPG-SE')
  for i, (x, y, s) in enumerate(zip(bpp_bpgsehs, bpgsehs_pref_rate, bpgsehs_bpp_diff)):
    if i == 0:
      plt.text(x, y - 1, s, color='red', ha='center', va='center')
    else:
      plt.text(x, y, s, color='red', ha='center', va='center')

  plt.plot(bpp_learnedsehs, learnedsehs_pref_rate, '-', color='gold', label='learned-SE')
  for i, (x, y, s) in enumerate(zip(bpp_learnedsehs, learnedsehs_pref_rate, learnedsehs_bpp_diff)):
    if i == 0:
      plt.text(x, y - 1, s, color='gold', ha='center', va='center')
    elif i == 1:
      plt.text(x + .02, y + 1, s, color='gold', ha='center', va='center')
    else:
      plt.text(x, y, s, color='gold', ha='center', va='center')
  """
  # text-based (relative difference)
  # plt.figure(figsize=(20, 10))
  plt.plot(bpp_bpgsehs, bpgsehs_pref_rate, '-', color='turquoise', label='BPG-SE')
  for i, (x, y, s) in enumerate(zip(bpp_bpgsehs, bpgsehs_pref_rate, bpgsehs_bpp_ratio)):
    if i == 0:
      plt.text(x - .03, y, s, color='turquoise', ha='center', va='center')
    elif i == 1:
      plt.text(x - .02, y + 2, s, color='turquoise', ha='center', va='center')
    elif i == 2:
      plt.text(x, y - 3, s, color='turquoise', ha='center', va='center')
    else:
      plt.text(x, y, s, color='turquoise', ha='center', va='center')

  plt.plot(bpp_webpsehs, webpsehs_pref_rate, '-', color='lawngreen', label='WebP-SE')
  for i, (x, y, s) in enumerate(zip(bpp_webpsehs, webpsehs_pref_rate, webpsehs_bpp_ratio)):
    if i == 0:
      plt.text(x + .025, y, s, color='lawngreen', ha='center', va='center')
    elif i == 2:
      plt.text(x + .02, y + 1, s, color='lawngreen', ha='center', va='center')
    else:
      plt.text(x, y, s, color='lawngreen', ha='center', va='center')

  plt.plot(bpp_learnedsehs, learnedsehs_pref_rate, '-', color='gold', label='learned-SE')
  for i, (x, y, s) in enumerate(zip(bpp_learnedsehs, learnedsehs_pref_rate, learnedsehs_bpp_ratio)):
    if i == 1:
      plt.text(x + .01, y + 2, s, color='gold', ha='center', va='center')
    elif i == 0:
      plt.text(x, y - 2, s, color='gold', ha='center', va='center')
    else:
      plt.text(x, y, s, color='gold', ha='center', va='center')

  plt.plot(bpp_j2ksehs, j2ksehs_pref_rate, '-', color='darkorange', label='JPEG2k-SE')
  for i, (x, y, s) in enumerate(zip(bpp_j2ksehs, j2ksehs_pref_rate, j2ksehs_bpp_ratio)):
    if i == 0:
      plt.text(x - .03, y, s, color='darkorange', ha='center', va='center')
    elif i == 2:
      plt.text(x + .02, y, s, color='darkorange', ha='center', va='center')
    elif i == 3:
      plt.text(x - .01, y + 4, s, color='darkorange', ha='center', va='center')
    else:
      plt.text(x, y, s, color='darkorange', ha='center', va='center')

  plt.plot(bpp_jpgsehs, jpgsehs_pref_rate, '-', color='red', label='JPEG-SE')
  for x, y, s in zip(bpp_jpgsehs, jpgsehs_pref_rate, jpgsehs_bpp_ratio):
    plt.text(x, y, s, color='red', ha='center', va='center')


  plt.ylim(0, 105)
  plt.xlim(0, 0.42)
  plt.xlabel('SE bpp')
  plt.ylabel('SE Pref. Rate (%)')
  plt.legend(loc='lower right')
  plt.savefig('./figures/pix2pixHD_user_study.pdf', bbox_inches='tight')
  plt.close()
  

if sys.argv[1] == 'bar':
  plt.rcParams.update({'font.size': 13})
  if sys.argv[2] == 'bpg':
    legend_loc = 'upper right'
    se = bpgsehs_pref_rate
    bpp_se = bpp_bpgsehs 
    bpp_ori = bpp_bpg 
    exp_name = 'BPG'
  elif sys.argv[2] == 'webp':
    legend_loc = 'upper right'
    se = webpsehs_pref_rate
    bpp_se = bpp_webpsehs 
    bpp_ori = bpp_webp 
    exp_name = 'WebP'
  elif sys.argv[2] == 'learned':
    legend_loc = 'center right'
    se = learnedsehs_pref_rate
    bpp_se = bpp_learnedsehs 
    bpp_ori = bpp_learned 
    exp_name = 'learned'
  elif sys.argv[2] == 'learnedls':
    legend_loc = 'upper right'
    se = learnedsehs_ls_pref_rate
    bpp_se = bpp_learnedsehs_ls
    bpp_ori = bpp_learned_ls 
    exp_name = 'learnedls'
  elif sys.argv[2] == 'jpg':
    legend_loc = 'center right'
    se = jpgsehs_pref_rate
    bpp_se = bpp_jpgsehs 
    bpp_ori = bpp_jpg 
    exp_name = 'JPEG'
  elif sys.argv[2] == 'j2k':
    legend_loc = 'center right'
    se = j2ksehs_pref_rate
    bpp_se = bpp_j2ksehs 
    bpp_ori = bpp_j2k 
    exp_name = 'JPEG2k'
  else:
    raise Exception('wrong name')

  original = [100 - _ for _ in se]
  # labels = [' '] * len(se)

  x = np.arange(len(se))  # the label locations
  width = 0.3  # the width of the bars

  fig, ax = plt.subplots(figsize=(6, 3))
  if exp_name != 'learnedls':
    bars_ori = ax.bar(x + width/2, original, width, label=exp_name) #, color='gold')
    bars_se = ax.bar(x - width/2, se, width, label=exp_name + '-SE (ours)') #, color='skyblue')
  else:
    bars_ori = ax.bar(x + width/2, original, width, label='learned') #, color='gold')
    bars_se = ax.bar(x - width/2, se, width, label='learned-SE-LS (ours)') #, color='skyblue')

  # Add some text for labels, title and custom x-axis tick labels, etc.
  ax.set_ylim(0, 110)
  ax.set_ylabel('User Pref. Rate (%)')
  # ax.set_title('{} vs. {}-SE'.format(exp_name, exp_name))
  ax.set_xticks([])
  # ax.set_xticklabels(labels)
  ax.legend(loc=legend_loc)


  def autolabel(rects, text):
      """Attach a text label above each bar in *rects*, displaying its height."""
      for i, rect in enumerate(rects):
          height = rect.get_height()
          ax.annotate('{:.2f}'.format(text[i]),
                      xy=(rect.get_x() + rect.get_width() / 2, height),
                      xytext=(0, 3),  # 3 points vertical offset
                      textcoords="offset points",
                      ha='center', va='bottom')


  autolabel(bars_se, bpp_se)
  autolabel(bars_ori, bpp_ori)

  fig.tight_layout()
  plt.savefig('./figures/pix2pixHD_user_study_{}.pdf'.format(exp_name), bbox_inches='tight')
  plt.close()

  



